Gaze-based dual resolution deep imitation learning for high-precision dexterous robot manipulation

A high-precision manipulation task, such as needle threading, is challenging. Physiological studies have proposed connecting low-resolution peripheral vision and fast movement to transport the hand into the vicinity of an object, and using high-resolution foveated vision to achieve the accurate homing of the hand to the object. The results of this study demonstrate that a deep imitation learning based method, inspired by the gaze-based dual resolution visuomotor control system in humans, can solve the needle threading task. First, we recorded the gaze movements of a human operator who was teleoperating a robot. Then, we used only a high-resolution image around the gaze to precisely control the thread position when it was close to the target. We used a low-resolution peripheral image to reach the vicinity of the target. The experimental results obtained in this study demonstrate that the proposed method enables precise manipulation tasks using a general-purpose robot manipulator and improves computational efficiency. Data from this and related works are available at: https://sites.google.com/view/multi-task-fine.

==> compile.sh <==
texfot pdflatex -interaction=nonstopmode main.tex > /dev/null
bibtex main
texfot pdflatex -interaction=nonstopmode main.tex > /dev/null
texfot pdflatex -interaction=nonstopmode main.tex | tee /dev/stderr | grep -i -c "Error\|Warning"

#texfot platex -interaction=nonstopmode main.tex > /dev/null
#bibtex main
#texfot platex -interaction=nonstopmode main.tex > /dev/null
#texfot platex -interaction=nonstopmode main.tex | tee /dev/stderr | grep -i -c "Error\|Warning"
dvipdfmx main.dvi


